Scaling Local Self-Attention for Parameter Efficient Visual Backbones

Self-attention has the promise of improving computer vision systems due to parameter-independent scaling of receptive fields and content-dependent interactions, in contrast to parameter-dependent scaling and content-independent interactions of convolutions. Self-attention models have recently been shown to have encouraging improvements on accuracy-parameter trade-offs compared to baseline convolutional models such as ResNet-50. In this work, we aim to develop self-attention models that can outperform not just the canonical baseline models, but even the high-performing convolutional models. We propose two extensions to self-attention that, in conjunction with a more efficient implementation of self-attention, improve the speed, memory usage, and accuracy of these models. We leverage these improvements to develop a new self-attention model family, HaloNets, which reach state-of-the-art accuracies on the parameter-limited setting of the ImageNet classification benchmark. In preliminary transfer learning experiments, we find that HaloNet models outperform much larger models and have better inference performance. On harder tasks such as object detection and instance segmentation, our simple local self-attention and convolutional hybrids show improvements over very strong baselines. These results mark another step in demonstrating the efficacy of self-attention models on settings traditionally dominated by convolutional models.

==> haloing_code.py <==
def get_memory_with_conv_gather_blocked(
    x, query_shape, halos, stride=1, extract_query=True):
  """Extract the memory around a query region.
    Args:
      x: The input volume of shape
        [batch, # height blocks, # width blocks, flattened block, channels]
      query_shape:
        [height, width] of the query block
      halo: list of lists
        [[top halo, bottom halo], [left halo, right halo]]
      stride: An integer stride. Values of 1 or 2
      extract_query: Boolean if true, returns the blocked query as well

    Returns: 3 tensors
      queries, memory, memory_shape

  """
  x_shape = shape_list(x)
  assert len(x_shape) == 5 # x should be BHWLC
  blocked_x = tf.transpose(x, [4, 0, 1, 2, 3])
  if stride == 2 and extract_query:
    queries = get_strided_query(query_shape, blocked_x, stride)
  else:
    queries = blocked_x

  kernel_windows = 3
  np_conv_gather_kernel = make_conv_gather_kernel(
      halos, [query_shape[0]*stride, query_shape[1]*stride],
      kernel_windows=kernel_windows)

  conv_gather_kernel = tf.constant(np_conv_gather_kernel,
    dtype=tf.float32)
  memory = tf.nn.conv3d(
      blocked_x,
      tf.cast(conv_gather_kernel, dtype=get_dtype()),
      [1, 1, 1, 1, 1],
      "SAME",
      name="memory_gather")

  queries = tf.transpose(queries, [1, 2, 3, 4, 0])
  memory = tf.transpose(memory, [1, 2, 3, 4, 0])
  memory_shape = [query_shape[0]*stride+halos[0][0]+halos[0][1],
                  query_shape[1]*stride+halos[1][0]+halos[1][1]]
  return queries, memory, memory_shape
  
def make_conv_gather_kernel(halos, query_shape, stride=2,
                               kernel_windows=3):
  """Creates a one hot gather 3d conv that extracts the halos. It         operates independently on the channels.

    Args:
      halos: [[top halo, bottom halo], [left halo, right halo]]
        list of lists of integers
      query_shape: [height, width] list of itegers
      stride: integer indicating stride
      kernel_windows: integer

   Returns:
     gather_indices: a numpy array of the gather indices
  """

  memory_window = [query_shape[0]*(kernel_windows-2) +
                   np.sum(halos[0]),
                   query_shape[1]*(kernel_windows-2) +
                   np.sum(halos[1])]

  indexes = np.reshape(np.arange(np.prod(memory_window)),
                       (memory_window[0], memory_window[1]))
  pad_indexes = ((query_shape[0]-halos[0][0],
                  query_shape[0]-halos[0][1]),
                 (query_shape[1]-halos[1][0],
                  query_shape[1]-halos[1][1]))

  indexes = np.pad(indexes, pad_indexes,
                   'constant', constant_values=((-1, -1), (-1, -1)))
  blocked_indexes = np.reshape(indexes,
                               (kernel_windows,
                                query_shape[0],
                                kernel_windows,
                                query_shape[1]))
  blocked_indexes = np.transpose(blocked_indexes, (0, 2, 1, 3))
  blocked_indexes = np.reshape(blocked_indexes, (kernel_windows,
                                                 kernel_windows,
                                                 np.prod(query_shape)))
  def make_onehot(i, size):
    a = np.zeros(size)
    if i >= 0:
      a[i] = 1
    return a
  gather_indices = []
  for i in range(kernel_windows):
    for j in range(kernel_windows):
      for x in range(np.prod(query_shape)):
          gather_indices.append(make_onehot(blocked_indexes[i][j][x],
                                np.prod(memory_window)))

  gather_indices = np.reshape(np.array(gather_indices),
                              (kernel_windows,
                               kernel_windows,
                               np.prod(query_shape),
                               np.prod(memory_window)))

  gather_indices = np.expand_dims(gather_indices, axis=0)

  return gather_indices
